Ptychographic reconstruction with wavefront initialization

X-ray ptychography is a cutting edge imaging technique providing ultra-high spatial resolutions. In ptychography, phase retrieval, i.e., the recovery of a complex valued signal from intensity-only measurements, is enabled by exploiting a redundancy of information contained in diffraction patterns measured with overlapping illuminations. For samples that are considerably larger than the probe we show that during the iteration the bulk information has to propagate from the sample edges to the center. This constitutes an inherent limitation of reconstruction speed for algorithms that use a flat initialization. Here, we experimentally demonstrate that a considerable improvement of computational speed can be achieved by utilizing a low resolution sample wavefront retrieved from measured diffraction patterns as initialization. In addition, we show that this approach avoids phase singularity artifacts due to strong phase gradients. Wavefront initialization is computationally fast and compatible with non-bulky samples. Therefore, the presented approach is readily adaptable with established ptychographic reconstruction algorithms implying a wide spread use.

==> images2/plot_siemens_error.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 13 16:03:57 2022

@author: Peter
"""

import numpy as np
import pylab as pl
import fabio
import pm
import os
import matplotlib.patches as patches
pl.rcParams['image.origin'] = 'upper'

stad = np.zeros((250,6))

file = os.path.join(".", "Siemensstern","epie", "error_1366664.txt")
stad[:,0] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","epie", "error_1366676.txt")
stad[:,1] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","epie", "error_1366689.txt")
stad[:,2] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","epie", "error_1367986.txt")
stad[:,3] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","epie", "error_1368027.txt")
stad[:,4] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","epie", "error_1368046.txt")
stad[:,5] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

init = np.zeros((250,6))

file = os.path.join(".", "Siemensstern","kickstart", "error_1352359.txt")
init[:,0] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","kickstart", "error_1352404.txt")
init[:,1] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","kickstart", "error_1352447.txt")
init[:,2] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","kickstart", "error_1353573.txt")
init[:,3] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","kickstart", "error_1353740.txt")
init[:,4] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

file = os.path.join(".", "Siemensstern","kickstart", "error_1353816.txt")
init[:,5] = np.genfromtxt(file,skip_header=0,delimiter=",")[:,0]

from scipy import ndimage
stadm = np.mean(stad,1)
fac = np.max(stadm)
stadm = stadm/fac
initm = np.mean(init,1)
initm = initm/fac

fs = 10

pl.figure(figsize=(10,4))
grid = pl.GridSpec(3, 2, wspace=0.0, hspace=0.1,width_ratios=[1, 3],height_ratios=[10, 10, 1])
pl.subplot(grid[0, 0])


#%
offset = 20
file = os.path.join(".", "Siemensstern","reference", "siemens_phase.tif")
data = (fabio.open(file).data)
pl.imshow(data[offset:-offset,offset:-offset],cmap='bone',vmin=-1,vmax=0)
# hdl = pl.colorbar(ticks=(-1,0))
# hdl.set_label('phase / radians',fontsize=fs)
# hdl.ax.tick_params(labelsize=fs)
pl.text(8,23,'a',fontsize=fs,fontweight='bold',color='k',backgroundcolor='w')
pl.axis('off')
# pl.savefig('siemens_org.png')
# pl.show()

#%
pl.subplot(grid[1, 0])
file = os.path.join(".", "Siemensstern","kickstart", "1352359_object_phase.tif")
data = (fabio.open(file).data)
pl.imshow(data[offset:-offset,offset:-offset]-0.368,cmap='bone',vmin=-1,vmax=0)
# hdl = pl.colorbar(ticks=(-1,0))
# hdl.set_label('phase / radians',fontsize=fs)
# hdl.ax.tick_params(labelsize=fs)
pl.text(8,23,'b',fontsize=fs,fontweight='bold',color='k',backgroundcolor='w')
pl.axis('off')
# pl.savefig('siemens_rec.png')
# pl.show()

import matplotlib as mpl
h = pl.subplot(grid[2, 0])
# 
pl.gca().set_visible(False)
hdl = pl.colorbar(ticks=(-1,0),orientation='horizontal',fraction=0.5)   
hdl.set_label('phase / radians',fontsize=fs)
hdl.ax.tick_params(labelsize=fs)
# ax = h.add_axes([0.05, 0.80, 0.9, 0.1])

# cb = mpl.colorbar.ColorbarBase(h, orientation='horizontal',cmap='bone')

# plt.savefig('just_colorbar', bbox_inches='tight')

#%%

ax = pl.subplot(grid[:, 1:])
pl.semilogy(np.arange(250),stadm,color='tab:blue',linestyle='-',label='1')
pl.semilogy(np.arange(250),initm,color='tab:orange',linestyle='-',linewidth=1.5,label='2')


pl.semilogy(np.arange(250),stad/fac,color='tab:blue',linestyle='-',linewidth=0.2)
pl.semilogy(np.arange(250),init/fac,color='tab:orange',linestyle='-',linewidth=0.2)



pl.legend(('flat init.','wavefront init.'))
pl.semilogy(np.arange(250),stadm,color='tab:blue',linestyle='-',label='1')
pl.semilogy(np.arange(250),initm,color='tab:orange',linestyle='-',linewidth=1.5,label='2')


pl.xlabel('iterations')
pl.ylabel('$\log L$ / rel. units')

pl.xlim(0,250)
pl.ylim(0.06,1)

ax.yaxis.set_label_position("right")
ax.yaxis.tick_right()
arr = np.array((0.1,0.2,0.4,0.6,0.8,1))
h = pl.yticks(arr,arr)
pl.grid()

pl.text(3,.87,'c',fontsize=fs,fontweight='bold',color='k')
pl.savefig('siemens_error.png')


pl.show()


#%
c = ndimage.median_filter(np.mean(stad,1),20)
b = ndimage.median_filter(np.mean(init,1),20)

a = np.zeros(100)
for isi in range(len(a)):
    a[isi] = 50+isi-np.where(c[50+isi]<b)[0][-1]




